Toward Low-Burden Image-Based Dietary Assessment Through Human-AI Collaborative Correction

Image-based dietary assessment can automate initial food logging, but meal photographs often leave food identity, hidden ingredients, preparation, and portion uncertain, making correction a recurring part of use. We introduce Human-AI Collaborative Correction, which reframes correction as communicate intent $\rightarrow$ regenerate $\rightarrow$ verify: users express what should change through text, voice, or guided clarification, the AI regenerates the linked dietary record, and users verify the result. In a within-participant study with 30 participants, compared with conventional Manual Search-and-Edit Correction, collaborative correction was associated with lower workload (Raw TLX: 35.83 vs. 55.00; p < .001), 21.0% lower recorded usage time, 51.1% fewer recorded clicks, and more favorable user-experience ratings; 90.0% preferred it overall. An exploratory nutrient analysis also found lower energy MAE. These findings support intent-driven regeneration as a promising interaction pattern for reducing correction burden while preserving user verification and making image-based dietary tracking easier to sustain.

==> figures/results_source/make_results_figure.py <==
"""Build Figure 5 from the documented aggregate snapshot beside this script.

Requires NumPy and Matplotlib. All means, SDs, and preference intervals retain
the source values. Use --output-dir for drafts; the default is figures/.
"""
from pathlib import Path
import argparse
import json
import os

os.environ.setdefault('MPLCONFIGDIR', '/private/tmp/nutricamp-results-mpl')
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Patch

BASE = Path(__file__).resolve().parent
parser = argparse.ArgumentParser()
parser.add_argument('--output-dir', type=Path, default=BASE.parent)
args = parser.parse_args()
args.output_dir.mkdir(parents=True, exist_ok=True)
D = json.loads((BASE / 'results_data.json').read_text())
COLORS = ['#fa8200', '#0165ec', '#B9BDC3']
INK, MUTED, GRID = '#253442', '#65717B', '#E8EDF1'
plt.rcParams.update({
    'font.family': 'Arial', 'font.size': 9,
    'axes.labelsize': 8.5, 'axes.titlesize': 9.5,
    'xtick.labelsize': 9, 'ytick.labelsize': 8,
    'text.color': INK, 'axes.labelcolor': MUTED,
    'xtick.color': MUTED, 'ytick.color': MUTED,
    'axes.edgecolor': '#AAB5BF', 'axes.linewidth': .55,
    'pdf.fonttype': 42, 'ps.fonttype': 42, 'svg.fonttype': 'none',
    'savefig.facecolor': 'white',
})
fig = plt.figure(figsize=(7.2, 8.3))


def text(x, y, label, **kw):
    return fig.text(x, y, label, va='center', **kw)


def section(y, rq, title, note=None):
    text(.025, y, rq, fontsize=9.5, weight='bold', color='#436277')
    text(.105, y, title, fontsize=10, weight='bold')
    if note:
        text(.975, y, note, ha='right', fontsize=8.5, color=MUTED)
    fig.add_artist(Line2D([.025, .975], [y-.020, y-.020],
                         transform=fig.transFigure, color='#CED8DF', lw=.7))


def axis(rect, ticks, lim, horizontal=False):
    ax = fig.add_axes(rect)
    ax.spines[['top', 'right', 'left']].set_visible(False)
    ax.set_axisbelow(True)
    ax.tick_params(axis='both', length=0, pad=4)
    if horizontal:
        ax.set_xlim(lim)
        ax.set_xticks(ticks)
        ax.grid(axis='x', color=GRID, lw=.55)
    else:
        ax.set_ylim(lim)
        ax.set_yticks(ticks)
        ax.grid(axis='y', color=GRID, lw=.55)
        ax.axhline(0, color='#AAB5BF', lw=.55)
    return ax


def bars(ax, records, labels, width=.28, positions=None):
    xs = np.arange(len(records)) if positions is None else np.array(positions)
    for j in range(2):
        means = np.array([r['mean'][j] for r in records])
        sds = np.array([r['sd'][j] for r in records])
        x = xs + (j-.5)*width
        ax.bar(x, means, width=width*.91, color=COLORS[j], linewidth=0, zorder=2)
        ax.errorbar(x, means, yerr=sds, fmt='none', ecolor=INK,
                    elinewidth=.75, capsize=1.9, capthick=.75, zorder=3)
    ax.set_xticks(xs, labels)
    ax.set_xlim(xs[0]-.55, xs[-1]+.55)


# One compact legend serves every panel; sample sizes stay in the manuscript.
fig.legend(handles=[Patch(facecolor=c, edgecolor='none', label=label)
                    for c, label in zip(COLORS, ['Collaborative correction',
                                                 'Manual correction', 'No difference'])],
           loc='upper center', bbox_to_anchor=(.5, .995), ncol=3,
           frameon=False, fontsize=9, handlelength=1.35, handleheight=.75,
           handletextpad=.65, columnspacing=2.2)

# All positions are final figure coordinates. Each row has reserved space for
# its section heading, panel title, axes, and wrapped category labels.
section(.935, 'RQ1', 'Workload', 'Lower is better')
ax = axis([.087, .741, .888, .155], [0, 25, 50, 75, 100], (0, 100))
names = ['Workload composite', 'Mental demand', 'Physical demand', 'Temporal demand',
         'Performance burden', 'Effort', 'Frustration']
positions = [0, 1.35, 2.35, 3.35, 4.35, 5.35, 6.35]
ax.axvspan(-.52, .52, color='#F3F6F8', zorder=0)
bars(ax, [D['survey'][name] for name in names],
     ['Overall\nRaw TLX', 'Mental\ndemand', 'Physical\ndemand', 'Temporal\ndemand',
      'Performance\nburden', 'Effort', 'Frustration'], positions=positions)
ax.set_ylabel('Score (0-100)', labelpad=8)

section(.678, 'RQ2', 'Behavioral efficiency and user experience')
text(.025, .635, '(a) Behavioral efficiency', fontsize=9.5, weight='bold')
text(.975, .635, 'Lower is better', ha='right', fontsize=8.5, color=MUTED)
for rect, key, title, xmax, ticks in [
    ([.087, .522, .388, .070], 'time', 'A. Recorded usage time', 500, [0, 250, 500]),
    ([.590, .522, .385, .070], 'taps', 'B. Recorded clicks', 65, [0, 30, 60]),
]:
    a = axis(rect, ticks, (0, xmax), horizontal=True)
    r = D['behavior'][key]
    for j in range(2):
        a.barh(1-j, r['mean'][j], height=.45, color=COLORS[j], linewidth=0, zorder=2)
        a.errorbar(r['mean'][j], 1-j, xerr=r['sd'][j], fmt='none',
                    ecolor=INK, elinewidth=.75, capsize=1.9, capthick=.75, zorder=3)
        a.text(r['mean'][j]+r['sd'][j]+xmax*.025, 1-j, f"{r['mean'][j]:.1f}",
               va='center', fontsize=8.5, color=INK)
    a.set_ylim(-.55, 1.55)
    a.set_yticks([])
    a.set_title(title, loc='left', fontsize=9.5, weight='normal', pad=9)
    a.set_xlabel('Time (s)' if key == 'time' else 'Click count', labelpad=4)

text(.025, .456, '(b) Ease and experience', fontsize=9.5, weight='bold')
text(.605, .456, 'Higher is better', ha='right', fontsize=8.5, color=MUTED)
ax = axis([.087, .282, .518, .142], [0, 1, 2, 3, 4, 5], (0, 5.2))
names = ['Ease', 'Confidence in accuracy', 'Perceived control',
         'Trust in final records', 'Intended everyday use']
bars(ax, [D['survey'][name] for name in names],
     ['Ease', 'Confidence', 'Control', 'Trust', 'Everyday\nuse'])
ax.set_ylabel('Rating (1-5)', labelpad=8)
ax.tick_params(axis='x', labelsize=8.5)

text(.675, .456, '(c) Preference', fontsize=9.5, weight='bold')
text(.975, .456, '95% CI', ha='right', fontsize=8.5, color=MUTED)
ax = axis([.710, .282, .265, .142], [0, 50, 100], (0, 104))
records = list(D['preference'].values())
for j in range(3):
    means = np.array([r['mean'][j] for r in records])
    lower = np.array([r['lower'][j] for r in records])
    upper = np.array([r['upper'][j] for r in records])
    x = np.arange(2)+(j-1)*.225
    ax.bar(x, means, width=.198, color=COLORS[j], linewidth=0, zorder=2)
    ax.errorbar(x, means, yerr=[means-lower, upper-means], fmt='none',
                ecolor=INK, capsize=1.6, capthick=.7, elinewidth=.7, zorder=3)
ax.set_xlim(-.52, 1.52)
ax.set_xticks([0, 1], ['Overall\npreference', 'Easier\nto use'])
ax.tick_params(axis='x', labelsize=8.5)
ax.set_ylabel('Responses (%)', labelpad=7)

section(.222, 'RQ3', 'Post-correction nutrient accuracy', 'Lower is better')
ax = axis([.087, .025, .245, .158], [0, 100, 200], (0, 205))
bars(ax, [D['accuracy']['Energy']], ['Energy'])
ax.set_ylabel('MAE (kcal)', labelpad=8)
ax = axis([.485, .025, .490, .158], [-10, 0, 10, 20, 30], (-10, 33))
bars(ax, [D['accuracy'][name] for name in ['Protein', 'Carbohydrate', 'Fat']],
     ['Protein', 'Carbohydrate', 'Fat'])
ax.set_ylabel('MAE (g)', labelpad=8)

# The caption defines means, SDs, and the preference CI. Fixed page dimensions
# preserve predictable type sizes when the PDF is placed at manuscript width.
for ext in ['pdf', 'png']:
    fig.savefig(args.output_dir / f'combined_results.{ext}', dpi=300)
print(f'Saved {args.output_dir}/combined_results.pdf and .png')

